Critical behavior of weakly disordered Ising model: Six-loop $\sqrt \varepsilon$ expansion study

The critical behavior of three-dimensional weakly diluted quenched Ising model is examined on the base of six-loop renormalization group expansions obtained within the minimal subtraction scheme in $4-\epsilon$ space dimensions. For this purpose the $\phi^4$ field theory with cubic symmetry was analyzed in the replica limit $n\rightarrow 0$. Along with renormalization group expansions in terms of renormalized couplings the $\sqrt{\varepsilon}$ expansions of critical exponents are presented. Corresponding numerical estimates for the physical, three-dimensional system are obtained by means of different resummation procedures applied both to the $\sqrt{\varepsilon}$ series and to initial renormalization group expansions. The results given by the latter approach are in a good agreement with their counterparts obtained experimentally and within the Monte Carlo simulations, while resumming of $\sqrt{\varepsilon}$ series themselves turned out to be disappointing.

==> anc/README <==
The content of these files are as follows:

1. rg_expansion_im_is.m

Here we present the symbolic 6-loop expansions of the renormalization group functions.

2. fp_coordinates_im_is.m

This file contains the \sqrt{\varepsilon} expansions of random Ising fixed point coordinates.

3. critical_exponents_im_is.m

This file contains the \sqrt{\varepsilon} expansions of all critical exponents for random Ising fixed point.




==> anc/critical_exponents_im_is.m <==
N[Z35] = 0.037707672984847544;

Crit[alpha] = -(Sqrt[6/53]*Sqrt[eps]) + eps*(1137/2809 + (378*Zeta[3])/2809) - (5*Sqrt[3/106]*eps^(3/2)*(-875 + 253152*Zeta[3] + 190512*Zeta[3]^2 - 412128*Zeta[5]))/1191016 + (3*eps^2*(-81099965 + 6252834*Pi^4 - 1404564270*Zeta[3] + 2264824800*Zeta[3]^2 + 960180480*Zeta[3]^3 - 1338573300*Zeta[5] - 3894609600*Zeta[3]*Zeta[5] - 3679143930*Zeta[7]))/16727819720 + (Sqrt[3/106]*eps^(5/2)*(-1069674693891125 - 43969928688000*Pi^4 + 11362292640000*Pi^6 + 4880840736768*Pi^8 - 19085770329292800*Z35 + 8577364098408000*Zeta[3] - 66179995056000*Pi^4*Zeta[3] - 7211995279020000*Zeta[3]^2 - 31785294748032000*Zeta[3]^3 - 7336090925856000*Zeta[3]^4 - 30333764443752000*Zeta[5] - 8679595230432000*Zeta[3]*Zeta[5] + 43281575406720000*Zeta[3]^2*Zeta[5] - 26008202908800000*Zeta[5]^2 + 63188784147384000*Zeta[7] + 54516083097168000*Zeta[3]*Zeta[7] - 121891245315840000*Zeta[9]))/4964816892896000;

Crit[beta] =1/2 + (Sqrt[3/106]*Sqrt[eps])/2 + eps*(-642/2809 - (189*Zeta[3])/5618) + (Sqrt[3/106]*eps^(3/2)*(-427951 + 1319184*Zeta[3] + 952560*Zeta[3]^2 - 2060640*Zeta[5]))/4764064 - (3*eps^2*(41736095 + 3126417*Pi^4 - 710705955*Zeta[3] + 1157655240*Zeta[3]^2 + 480090240*Zeta[3]^3 - 714792450*Zeta[5] - 1947304800*Zeta[3]*Zeta[5] - 1839571965*Zeta[7]))/33455639440 - (Sqrt[3/106]*eps^(5/2)*(-1208827912893125 - 45825769819200*Pi^4 + 11362292640000*Pi^6 + 4880840736768*Pi^8 - 19085770329292800*Z35 + 9069253544652000*Zeta[3] - 66179995056000*Pi^4*Zeta[3] - 7810183272780000*Zeta[3]^2 - 32159333054016000*Zeta[3]^3 - 7336090925856000*Zeta[3]^4 - 30799640689272000*Zeta[5] - 7331021746272000*Zeta[3]*Zeta[5] + 43281575406720000*Zeta[3]^2*Zeta[5] - 26008202908800000*Zeta[5]^2 + 64280754065808000*Zeta[7] + 54516083097168000*Zeta[3]*Zeta[7] - 121891245315840000*Zeta[9]))/19859267571584000;

Crit[gamma] =1 + Sqrt[3/106]*Sqrt[eps] + eps*(147/2809 - (189*Zeta[3])/2809) + (Sqrt[3/106]*eps^(3/2)*(419201 + 1212336*Zeta[3] + 952560*Zeta[3]^2 - 2060640*Zeta[5]))/2382032 - (3*eps^2*(-122836060 + 3126417*Pi^4 - 693858315*Zeta[3] + 1107169560*Zeta[3]^2 + 480090240*Zeta[3]^3 - 623780850*Zeta[5] - 1947304800*Zeta[3]*Zeta[5] - 1839571965*Zeta[7]))/16727819720 - (Sqrt[3/106]*eps^(5/2)*(-930521474889125 - 42114087556800*Pi^4 + 11362292640000*Pi^6 + 4880840736768*Pi^8 - 19085770329292800*Z35 + 8085474652164000*Zeta[3] - 66179995056000*Pi^4*Zeta[3] - 6613807285260000*Zeta[3]^2 - 31411256442048000*Zeta[3]^3 - 7336090925856000*Zeta[3]^4 - 29867888198232000*Zeta[5] - 10028168714592000*Zeta[3]*Zeta[5] + 43281575406720000*Zeta[3]^2*Zeta[5] - 26008202908800000*Zeta[5]^2 + 62096814228960000*Zeta[7] + 54516083097168000*Zeta[3]*Zeta[7] - 121891245315840000*Zeta[9]))/9929633785792000;

Crit[delta] =1 + Sqrt[3/106]*Sqrt[eps] + eps*(147/2809 - (189*Zeta[3])/2809) + (Sqrt[3/106]*eps^(3/2)*(419201 + 1212336*Zeta[3] + 952560*Zeta[3]^2 - 2060640*Zeta[5]))/2382032 - (3*eps^2*(-122836060 + 3126417*Pi^4 - 693858315*Zeta[3] + 1107169560*Zeta[3]^2 + 480090240*Zeta[3]^3 - 623780850*Zeta[5] - 1947304800*Zeta[3]*Zeta[5] - 1839571965*Zeta[7]))/16727819720 - (Sqrt[3/106]*eps^(5/2)*(-930521474889125 - 42114087556800*Pi^4 + 11362292640000*Pi^6 + 4880840736768*Pi^8 - 19085770329292800*Z35 + 8085474652164000*Zeta[3] - 66179995056000*Pi^4*Zeta[3] - 6613807285260000*Zeta[3]^2 - 31411256442048000*Zeta[3]^3 - 7336090925856000*Zeta[3]^4 - 29867888198232000*Zeta[5] - 10028168714592000*Zeta[3]*Zeta[5] + 43281575406720000*Zeta[3]^2*Zeta[5] - 26008202908800000*Zeta[5]^2 + 62096814228960000*Zeta[7] + 54516083097168000*Zeta[3]*Zeta[7] - 121891245315840000*Zeta[9]))/9929633785792000;

Crit[nu] = 1/2 + (Sqrt[3/106]*Sqrt[eps])/2 + eps*(535/22472 - (189*Zeta[3])/5618) + (eps^(3/2)*(591133*Sqrt[318] + 1265760*Sqrt[318]*Zeta[3] + 952560*Sqrt[318]*Zeta[3]^2 - 2060640*Sqrt[318]*Zeta[5]))/504990784 + (eps^2*(320772935 - 9379251*Pi^4 + 1825468875*Zeta[3] - 3397237200*Zeta[3]^2 - 1440270720*Zeta[3]^3 + 2007859950*Zeta[5] + 5841914400*Zeta[3]*Zeta[5] + 5518715895*Zeta[7]))/33455639440 + (eps^(5/2)*(1685717447378125*Sqrt[318] + 43969928688000*Sqrt[318]*Pi^4 - 11362292640000*Sqrt[318]*Pi^6 - 4880840736768*Sqrt[318]*Pi^8 + 19085770329292800*Sqrt[318]*Z35 - 7258266237768000*Sqrt[318]*Zeta[3] + 66179995056000*Sqrt[318]*Pi^4*Zeta[3] + 8204695204860000*Sqrt[318]*Zeta[3]^2 + 31785294748032000*Sqrt[318]*Zeta[3]^3 + 7336090925856000*Sqrt[318]*Zeta[3]^4 + 28186291134792000*Sqrt[318]*Zeta[5] + 8679595230432000*Sqrt[318]*Zeta[3]*Zeta[5] - 43281575406720000*Sqrt[318]*Zeta[3]^2*Zeta[5] + 26008202908800000*Sqrt[318]*Zeta[5]^2 - 63188784147384000*Sqrt[318]*Zeta[7] - 54516083097168000*Sqrt[318]*Zeta[3]*Zeta[7] + 121891245315840000*Sqrt[318]*Zeta[9]))/2105082362587904000;

Crit[eta] =-eps/106 + (9*eps^(3/2)*(24*Sqrt[318] + 7*Sqrt[318]*Zeta[3]))/148877 - (27*eps^2*(22469 + 76040*Zeta[3] + 21168*Zeta[3]^2 - 38160*Zeta[5]))/63123848 + (3*Sqrt[3/106]*eps^(5/2)*(873965160 + 2084278*Pi^4 + 1184126535*Zeta[3] + 1875061440*Zeta[3]^2 + 420078960*Zeta[3]^3 - 2025103500*Zeta[5] - 1514570400*Zeta[3]*Zeta[5] - 1226381310*Zeta[7]))/16727819720 + (3*eps^3*(-13828629835125 - 742914839625*Pi^4 + 59178607500*Pi^6 + 25421045504*Pi^8 - 99405053798400*Z35 - 34190388547875*Zeta[3] - 413624969100*Pi^4*Zeta[3] - 365945604664500*Zeta[3]^2 - 323042513472000*Zeta[3]^3 - 52929948960000*Zeta[3]^4 + 184227337460250*Zeta[5] + 394221559284000*Zeta[3]*Zeta[5] + 286253805600000*Zeta[3]^2*Zeta[5] - 154810731600000*Zeta[5]^2 + 474901297069500*Zeta[7] + 324500494626000*Zeta[3]*Zeta[7] - 634850236020000*Zeta[9]))/8222977978859000;


Crit[omega1] =

Crit[omega2] =


==> anc/fp_coordinates_im_is.m <==
N[Z35] = 0.037707672984847544;

fixedpoint[g1]=-3*Sqrt[3/106]*Sqrt[eps] + eps*(990/2809 + (567*Zeta[3])/2809) + eps^(3/2)*((-5146425*Sqrt[3/106])/2382032 - (436239*Sqrt[3/106]*Zeta[3])/148877 - (178605*Sqrt[3/106]*Zeta[3]^2)/148877 + (3645*Sqrt[6/53]*Zeta[5])/2809) + eps^2*(114443730/418195493 + (99*Pi^4)/112360 + (706030533*Zeta[3])/1672781972 + (367574193*Zeta[3]^2)/418195493 + (108020304*Zeta[3]^3)/418195493 - (26276265*Zeta[5])/31561924 - (8266860*Zeta[3]*Zeta[5])/7890481 - (1178793*Zeta[7])/1191016) + eps^(5/2)*((5534714408007*Sqrt[3/106])/11348152898048 - (30015*Sqrt[3/106]*Pi^4)/2382032 + (25*Sqrt[3/106]*Pi^6)/11236 + (96048*Sqrt[6/53]*Pi^8)/130267375 - (2146176*Sqrt[6/53]*Z35)/744385 - (747287452989*Sqrt[3/106]*Zeta[3])/354629778064 - (7371*Sqrt[3/106]*Pi^4*Zeta[3])/595508 - (3979562167233*Sqrt[3/106]*Zeta[3]^2)/354629778064 - (262584554625*Sqrt[3/106]*Zeta[3]^3)/22164361129 - (98251217757*Sqrt[3/106]*Zeta[3]^4)/44328722258 + (6477351759*Sqrt[3/106]*Zeta[5])/3345563944 + (4464376317*Sqrt[3/106]*Zeta[3]*Zeta[5])/836390986 + (2734263945*Sqrt[6/53]*Zeta[3]^2*Zeta[5])/418195493 - (31000725*Sqrt[6/53]*Zeta[5]^2)/7890481 + (665970417*Sqrt[3/106]*Zeta[7])/31561924 + (519847713*Sqrt[3/106]*Zeta[3]*Zeta[7])/31561924 - (2741310*Sqrt[6/53]*Zeta[9])/148877);

fixedpoint[g2]=2*Sqrt[6/53]*Sqrt[eps] + eps*(-684/2809 - (756*Zeta[3])/2809) + eps^(3/2)*((1539939*Sqrt[3/106])/595508 + (261252*Sqrt[6/53]*Zeta[3])/148877 + (119070*Sqrt[6/53]*Zeta[3]^2)/148877 - (4860*Sqrt[6/53]*Zeta[5])/2809) + eps^2*(-39050694/418195493 - (39*Pi^4)/28090 - (140275503*Zeta[3])/418195493 - (456562008*Zeta[3]^2)/418195493 - (144027072*Zeta[3]^3)/418195493 + (7690275*Zeta[5])/7890481 + (11022480*Zeta[3]*Zeta[5])/7890481 + (392931*Zeta[7])/297754) + eps^(5/2)*((-2200765865709*Sqrt[3/106])/2837038224512 + (10845*Sqrt[3/106]*Pi^4)/595508 - (65*Sqrt[3/106]*Pi^6)/19663 - (128064*Sqrt[6/53]*Pi^8)/130267375 + (2861568*Sqrt[6/53]*Z35)/744385 + (2099758644*Sqrt[6/53]*Zeta[3])/22164361129 + (13797*Sqrt[3/106]*Pi^4*Zeta[3])/744385 + (1072787303835*Sqrt[3/106]*Zeta[3]^2)/88657444516 + (167661479772*Sqrt[6/53]*Zeta[3]^3)/22164361129 + (32750405919*Sqrt[6/53]*Zeta[3]^4)/22164361129 + (1700471961*Sqrt[3/106]*Zeta[5])/836390986 - (1003274019*Sqrt[6/53]*Zeta[3]*Zeta[5])/418195493 - (3645685260*Sqrt[6/53]*Zeta[3]^2*Zeta[5])/418195493 + (41334300*Sqrt[6/53]*Zeta[5]^2)/7890481 - (461019195*Sqrt[3/106]*Zeta[7])/15780962 - (173282571*Sqrt[3/106]*Zeta[3]*Zeta[7])/7890481 + (3655080*Sqrt[6/53]*Zeta[9])/148877);



==> anc/rg_expansion_im_is.m <==
N[Z35] = 0.037707672984847544;

RG[beta1]=g1*(-eps + (8*g1)/3 - (14*g1^2)/3 + (370*g1^3)/27 - (24581*g1^4)/486 + (17158*g1^5)/81 - (3117059*g1^6)/3240 + 2*g2 - (22*g1*g2)/3 + (659*g1^2*g2)/18 - (15967*g1^3*g2)/81 + (537437*g1^4*g2)/486 - 
  (61822279*g1^5*g2)/9720 - (5*g2^2)/3 + (107*g1*g2^2)/4 - (13433*g1^2*g2^2)/54 + (1314497*g1^3*g2^2)/648 - (903730709*g1^4*g2^2)/58320 + 7*g2^3 - (4867*g1*g2^3)/36 + (2281727*g1^2*g2^3)/1296 - 
  (73299097*g1^3*g2^3)/3888 - (477*g2^4)/16 + (1336801*g1*g2^4)/1728 - (65729015*g1^2*g2^4)/5184 + (158849*g2^5)/1152 - (78802267*g1*g2^5)/17280 - (7915913*g2^6)/11520 + (176*g1^4*Pi^4)/1215 - 
  (88*g1^5*Pi^4)/81 + (14437*g1^6*Pi^4)/2025 + (34*g1^3*g2*Pi^4)/81 - (10177*g1^4*g2*Pi^4)/2430 + (216232*g1^5*g2*Pi^4)/6075 + (32*g1^2*g2^2*Pi^4)/135 - (4621*g1^3*g2^2*Pi^4)/972 + 
  (2265121*g1^4*g2^2*Pi^4)/36450 - (4*g1*g2^3*Pi^4)/45 - (337*g1^2*g2^3*Pi^4)/270 + (556567*g1^3*g2^3*Pi^4)/12150 - (g2^4*Pi^4)/15 + (47*g1*g2^4*Pi^4)/60 + (71243*g1^2*g2^4*Pi^4)/6480 + 
  (13*g2^5*Pi^4)/36 - (26477*g1*g2^5*Pi^4)/10800 - (113*g2^6*Pi^4)/96 - (1240*g1^5*Pi^6)/5103 + (166564*g1^6*Pi^6)/76545 - (4810*g1^4*g2*Pi^6)/5103 + (817018*g1^5*g2*Pi^6)/76545 - 
  (5080*g1^3*g2^2*Pi^6)/5103 + (433787*g1^4*g2^2*Pi^6)/25515 - (320*g1^2*g2^3*Pi^6)/1701 + (87233*g1^3*g2^3*Pi^6)/8505 + (115*g1*g2^4*Pi^6)/567 + (4838*g1^2*g2^4*Pi^6)/25515 + (5*g2^5*Pi^6)/63 - 
  (36277*g1*g2^5*Pi^6)/17010 - (163*g2^6*Pi^6)/270 + (7087432*g1^6*Pi^8)/9568125 + (7688357*g1^5*g2*Pi^8)/2126250 + (12101801*g1^4*g2^2*Pi^8)/2126250 + (419233*g1^3*g2^3*Pi^8)/118125 + 
  (182113*g1^2*g2^4*Pi^8)/354375 - (2579*g1*g2^5*Pi^8)/7500 - (2063*g2^6*Pi^8)/17500 - (959744*g1^6*Z35)/675 - (1568816*g1^5*g2*Z35)/225 - (834896*g1^4*g2^2*Z35)/75 - (189408*g1^3*g2^3*Z35)/25 - 
  (54496*g1^2*g2^4*Z35)/25 - (1512*g1*g2^5*Z35)/25 + (1944*g2^6*Z35)/25 + (88*g1^3*Zeta[3])/9 - (4664*g1^4*Zeta[3])/81 + (27382*g1^5*Zeta[3])/81 - (7366714*g1^6*Zeta[3])/3645 + 
  (64*g1^2*g2*Zeta[3])/3 - (4856*g1^3*g2*Zeta[3])/27 + (116759*g1^4*g2*Zeta[3])/81 - (13705936*g1^5*g2*Zeta[3])/1215 + 8*g1*g2^2*Zeta[3] - (1456*g1^2*g2^2*Zeta[3])/9 + 
  (171533*g1^3*g2^2*Zeta[3])/81 - (5747761*g1^4*g2^2*Zeta[3])/243 - 50*g1*g2^3*Zeta[3] + (37789*g1^2*g2^3*Zeta[3])/27 - (10058446*g1^3*g2^3*Zeta[3])/405 - 3*g2^4*Zeta[3] + 
  (5495*g1*g2^4*Zeta[3])/12 - (11815331*g1^2*g2^4*Zeta[3])/810 + (1519*g2^5*Zeta[3])/24 - (1692407*g1*g2^5*Zeta[3])/360 - (472891*g2^6*Zeta[3])/720 + (8704*g1^6*Pi^4*Zeta[3])/6075 + 
  (29848*g1^5*g2*Pi^4*Zeta[3])/6075 + (2516*g1^4*g2^2*Pi^4*Zeta[3])/1215 - (15476*g1^3*g2^3*Pi^4*Zeta[3])/2025 - (7447*g1^2*g2^4*Pi^4*Zeta[3])/675 - (1331*g1*g2^5*Pi^4*Zeta[3])/225 - 
  (6*g2^6*Pi^4*Zeta[3])/5 + (1088*g1^5*Zeta[3]^2)/27 - (490552*g1^6*Zeta[3]^2)/405 + (3148*g1^4*g2*Zeta[3]^2)/27 - (2421844*g1^5*g2*Zeta[3]^2)/405 + (1384*g1^3*g2^2*Zeta[3]^2)/27 - 
  (1434952*g1^4*g2^2*Zeta[3]^2)/135 - (544*g1^2*g2^3*Zeta[3]^2)/9 - (421396*g1^3*g2^3*Zeta[3]^2)/45 - (190*g1*g2^4*Zeta[3]^2)/3 - (636224*g1^2*g2^4*Zeta[3]^2)/135 - 18*g2^5*Zeta[3]^2 - 
  (61417*g1*g2^5*Zeta[3]^2)/45 - (892*g2^6*Zeta[3]^2)/5 - (384512*g1^6*Zeta[3]^3)/729 - (636544*g1^5*g2*Zeta[3]^3)/243 - (39296*g1^4*g2^2*Zeta[3]^3)/9 - (89600*g1^3*g2^3*Zeta[3]^3)/27 - 
  (11200*g1^2*g2^4*Zeta[3]^3)/9 - 192*g1*g2^5*Zeta[3]^3 - (2480*g1^4*Zeta[5])/27 + (55028*g1^5*Zeta[5])/81 - (2940908*g1^6*Zeta[5])/729 - (2560*g1^3*g2*Zeta[5])/9 + (75236*g1^4*g2*Zeta[5])/27 - 
  (1698490*g1^5*g2*Zeta[5])/81 - (2000*g1^2*g2^2*Zeta[5])/9 + (96794*g1^3*g2^2*Zeta[5])/27 - (3086303*g1^4*g2^2*Zeta[5])/81 - (160*g1*g2^3*Zeta[5])/3 + (17444*g1^2*g2^3*Zeta[5])/9 - 
  (4440497*g1^3*g2^3*Zeta[5])/135 + (1145*g1*g2^4*Zeta[5])/3 - (1961179*g1^2*g2^4*Zeta[5])/135 + 2*g2^5*Zeta[5] - (270109*g1*g2^5*Zeta[5])/90 - (4019*g2^6*Zeta[5])/20 - 
  (276736*g1^6*Zeta[3]*Zeta[5])/81 - (1272608*g1^5*g2*Zeta[3]*Zeta[5])/81 - (595504*g1^4*g2^2*Zeta[3]*Zeta[5])/27 - (100528*g1^3*g2^3*Zeta[3]*Zeta[5])/9 + 72*g1^2*g2^4*Zeta[3]*Zeta[5] + 
  2056*g1*g2^5*Zeta[3]*Zeta[5] + 576*g2^6*Zeta[3]*Zeta[5] + (25774*g1^5*Zeta[7])/27 - (3306904*g1^6*Zeta[7])/405 + (11564*g1^4*g2*Zeta[7])/3 - (16642943*g1^5*g2*Zeta[7])/405 + 
  (14210*g1^3*g2^2*Zeta[7])/3 - (56870887*g1^4*g2^2*Zeta[7])/810 + 2352*g1^2*g2^3*Zeta[7] - (14652953*g1^3*g2^3*Zeta[7])/270 + 441*g1*g2^4*Zeta[7] - (274364*g1^2*g2^4*Zeta[7])/15 - 
  (36629*g1*g2^5*Zeta[7])/30 + (4629*g2^6*Zeta[7])/10 - (68824768*g1^6*Zeta[9])/6561 - (114820784*g1^5*g2*Zeta[9])/2187 - (7181008*g1^4*g2^2*Zeta[9])/81 - (16719808*g1^3*g2^3*Zeta[9])/243 - 
  (2141384*g1^2*g2^4*Zeta[9])/81 - (12536*g1*g2^5*Zeta[9])/3);

RG[beta2]=g2*(-eps + 4*g1 - (82*g1^2)/9 + (821*g1^3)/27 - (19679*g1^4)/162 + (389095*g1^5)/729 - (72730159*g1^6)/29160 + 3*g2 - (46*g1*g2)/3 + (325*g1^2*g2)/4 - (12349*g1^3*g2)/27 + (1279979*g1^4*g2)/486 - 
  (149700341*g1^5*g2)/9720 - (17*g2^2)/3 + (131*g1*g2^2)/2 - (10661*g1^2*g2^2)/18 + (9309907*g1^3*g2^2)/1944 - (710623019*g1^4*g2^2)/19440 + (145*g2^3)/8 - (1004*g1*g2^3)/3 + 
  (3633377*g1^2*g2^3)/864 - (7974529*g1^3*g2^3)/180 - (3499*g2^4)/48 + (1067507*g1*g2^4)/576 - (51557351*g1^2*g2^4)/1728 + (764621*g2^5)/2304 - (10331173*g1*g2^5)/960 - (18841427*g2^6)/11520 + 
  (4*g1^4*Pi^4)/9 - (13583*g1^5*Pi^4)/3645 + (477067*g1^6*Pi^4)/18225 + (44*g1^3*g2*Pi^4)/27 - (83837*g1^4*g2*Pi^4)/4860 + (12014*g1^5*g2*Pi^4)/81 + (92*g1^2*g2^2*Pi^4)/45 - 
  (36509*g1^3*g2^2*Pi^4)/1215 + (450349*g1^4*g2^2*Pi^4)/1350 + (16*g1*g2^3*Pi^4)/15 - (2263*g1^2*g2^3*Pi^4)/90 + (3133897*g1^3*g2^3*Pi^4)/8100 + (g2^4*Pi^4)/5 - (3697*g1*g2^4*Pi^4)/360 + 
  (99007*g1^2*g2^4*Pi^4)/400 - (1189*g2^5*Pi^4)/720 + (6701*g1*g2^5*Pi^4)/80 + (5663*g2^6*Pi^4)/480 - (12700*g1^5*Pi^6)/15309 + (1863808*g1^6*Pi^6)/229635 - (19795*g1^4*g2*Pi^6)/5103 + 
  (712604*g1^5*g2*Pi^6)/15309 - (20*g1^3*g2^2*Pi^6)/3 + (1589395*g1^4*g2^2*Pi^6)/15309 - (445*g1^2*g2^3*Pi^6)/81 + (608252*g1^3*g2^3*Pi^6)/5103 - (20*g1*g2^4*Pi^6)/9 + (128659*g1^2*g2^4*Pi^6)/1701 - 
  (5*g2^5*Pi^6)/14 + (3427*g1*g2^5*Pi^6)/135 + (6691*g2^6*Pi^6)/1890 + (26546953*g1^6*Pi^8)/9568125 + (33205421*g1^5*g2*Pi^8)/2126250 + (36052067*g1^4*g2^2*Pi^8)/1063125 + 
  (13456907*g1^3*g2^3*Pi^8)/354375 + (207733*g1^2*g2^4*Pi^8)/8750 + (1253101*g1*g2^5*Pi^8)/157500 + (88181*g2^6*Pi^8)/78750 - (3580576*g1^6*Z35)/675 - (2217616*g1^5*g2*Z35)/75 - 
  (4746464*g1^4*g2^2*Z35)/75 - (1749344*g1^3*g2^3*Z35)/25 - (1088208*g1^2*g2^4*Z35)/25 - (365832*g1*g2^5*Z35)/25 - (51984*g2^6*Z35)/25 + (224*g1^3*Zeta[3])/9 - 168*g1^4*Zeta[3] + 
  (259358*g1^5*Zeta[3])/243 - (24155126*g1^6*Zeta[3])/3645 + 64*g1^2*g2*Zeta[3] - (5312*g1^3*g2*Zeta[3])/9 + (784621*g1^4*g2*Zeta[3])/162 - (1009990*g1^5*g2*Zeta[3])/27 + 48*g1*g2^2*Zeta[3] - 
  724*g1^2*g2^2*Zeta[3] + (224804*g1^3*g2^2*Zeta[3])/27 - (101821793*g1^4*g2^2*Zeta[3])/1215 + 12*g2^3*Zeta[3] - 387*g1*g2^3*Zeta[3] + (125459*g1^2*g2^3*Zeta[3])/18 - 
  (39442336*g1^3*g2^3*Zeta[3])/405 - 78*g2^4*Zeta[3] + (35083*g1*g2^4*Zeta[3])/12 - (1139269*g1^2*g2^4*Zeta[3])/18 + (7965*g2^5*Zeta[3])/16 - (3974693*g1*g2^5*Zeta[3])/180 - 
  (779603*g2^6*Zeta[3])/240 + (123088*g1^6*Pi^4*Zeta[3])/18225 + (71168*g1^5*g2*Pi^4*Zeta[3])/2025 + (144076*g1^4*g2^2*Pi^4*Zeta[3])/2025 + (50468*g1^3*g2^3*Pi^4*Zeta[3])/675 + 
  (9887*g1^2*g2^4*Pi^4*Zeta[3])/225 + (69*g1*g2^5*Pi^4*Zeta[3])/5 + (9*g2^6*Pi^4*Zeta[3])/5 + (13288*g1^5*Zeta[3]^2)/81 - (5457904*g1^6*Zeta[3]^2)/1215 + (18154*g1^4*g2*Zeta[3]^2)/27 - 
  (9756916*g1^5*g2*Zeta[3]^2)/405 + (3032*g1^3*g2^2*Zeta[3]^2)/3 - (20594684*g1^4*g2^2*Zeta[3]^2)/405 + (2266*g1^2*g2^3*Zeta[3]^2)/3 - (7583302*g1^3*g2^3*Zeta[3]^2)/135 + 288*g1*g2^4*Zeta[3]^2 - 
  (1582436*g1^2*g2^4*Zeta[3]^2)/45 + 45*g2^5*Zeta[3]^2 - (59854*g1*g2^5*Zeta[3]^2)/5 - (8678*g2^6*Zeta[3]^2)/5 - (472832*g1^6*Zeta[3]^3)/243 - (291200*g1^5*g2*Zeta[3]^3)/27 - 
  23040*g1^4*g2^2*Zeta[3]^3 - (229760*g1^3*g2^3*Zeta[3]^3)/9 - 15936*g1^2*g2^4*Zeta[3]^3 - 5376*g1*g2^5*Zeta[3]^3 - 768*g2^6*Zeta[3]^3 - (7280*g1^4*Zeta[5])/27 + (179696*g1^5*Zeta[5])/81 - 
  (10395416*g1^6*Zeta[5])/729 - 960*g1^3*g2*Zeta[5] + (275510*g1^4*g2*Zeta[5])/27 - (404788*g1^5*g2*Zeta[5])/5 - (3440*g1^2*g2^2*Zeta[5])/3 + (155692*g1^3*g2^2*Zeta[5])/9 - 
  (72318487*g1^4*g2^2*Zeta[5])/405 - 600*g1*g2^3*Zeta[5] + 14328*g1^2*g2^3*Zeta[5] - (27534421*g1^3*g2^3*Zeta[5])/135 - 120*g2^4*Zeta[5] + 5920*g1*g2^4*Zeta[5] - (1951531*g1^2*g2^4*Zeta[5])/15 + 
  987*g2^5*Zeta[5] - (888103*g1*g2^5*Zeta[5])/20 - (63723*g2^6*Zeta[5])/10 - (3266240*g1^6*Zeta[3]*Zeta[5])/243 - (1977728*g1^5*g2*Zeta[3]*Zeta[5])/27 - (1374928*g1^4*g2^2*Zeta[3]*Zeta[5])/9 - 
  (1488176*g1^3*g2^3*Zeta[3]*Zeta[5])/9 - 101128*g1^2*g2^4*Zeta[3]*Zeta[5] - 33504*g1*g2^5*Zeta[3]*Zeta[5] - 4704*g2^6*Zeta[3]*Zeta[5] + (28420*g1^5*Zeta[7])/9 - (36159098*g1^6*Zeta[7])/1215 + 
  (43120*g1^4*g2*Zeta[7])/3 - (68024194*g1^5*g2*Zeta[7])/405 + 23912*g1^3*g2^2*Zeta[7] - (33092563*g1^4*g2^2*Zeta[7])/90 + 19404*g1^2*g2^3*Zeta[7] - 417463*g1^3*g2^3*Zeta[7] + 7938*g1*g2^4*Zeta[7] - 
  (3965812*g1^2*g2^4*Zeta[7])/15 + 1323*g2^5*Zeta[7] - (895407*g1*g2^5*Zeta[7])/10 - (63627*g2^6*Zeta[7])/5 - (84043936*g1^6*Zeta[9])/2187 - (51926224*g1^5*g2*Zeta[9])/243 - 
  (4122304*g1^4*g2^2*Zeta[9])/9 - (41246416*g1^3*g2^3*Zeta[9])/81 - (955816*g1^2*g2^4*Zeta[9])/3 - (322784*g1*g2^5*Zeta[9])/3 - (46112*g2^6*Zeta[9])/3);

RG[phi]=g1*(g1/18 - g1^2/27 + (125*g1^3)/648 - (602*g1^4)/729 + (88159*g1^5)/23328 + g2/6 - (g1*g2)/6 + (125*g1^2*g2)/108 - (1505*g1^3*g2)/243 + (88159*g1^4*g2)/2592 - (3*g2^2)/16 + g2^2/(12*g1) + 
  (145*g1*g2^2)/72 - (58177*g1^2*g2^2)/3888 + (8181029*g1^3*g2^2)/77760 + (65*g2^3)/48 - g2^3/(16*g1) - (13741*g1*g2^3)/864 + (3988303*g1^2*g2^3)/25920 - (18545*g2^4)/2304 + (65*g2^4)/(192*g1) + 
  (1371179*g1*g2^4)/11520 + (73667*g2^5)/1536 - (3709*g2^5)/(2304*g1) + (73667*g2^6)/(9216*g1) - (11*g1^4*Pi^4)/3645 + (269*g1^5*Pi^4)/14580 - (11*g1^3*g2*Pi^4)/486 + (269*g1^4*g2*Pi^4)/1620 - 
  (13*g1^2*g2^2*Pi^4)/243 + (12301*g1^3*g2^2*Pi^4)/24300 - (g1*g2^3*Pi^4)/18 + (2971*g1^2*g2^3*Pi^4)/4050 - (g2^4*Pi^4)/36 + (24467*g1*g2^4*Pi^4)/43200 + (73*g2^5*Pi^4)/320 - (g2^5*Pi^4)/(180*g1) + 
  (73*g2^6*Pi^4)/(1920*g1) + (155*g1^5*Pi^6)/45927 + (155*g1^4*g2*Pi^6)/5103 + (935*g1^3*g2^2*Pi^6)/10206 + (95*g1^2*g2^3*Pi^6)/729 + (25*g1*g2^4*Pi^6)/252 + (5*g2^5*Pi^6)/126 + 
  (5*g2^6*Pi^6)/(756*g1) + (23*g1^4*Zeta[3])/243 + (581*g1^5*Zeta[3])/729 + (115*g1^3*g2*Zeta[3])/162 + (581*g1^4*g2*Zeta[3])/81 + (191*g1^2*g2^2*Zeta[3])/108 + (101563*g1^3*g2^2*Zeta[3])/4860 + 
  (67*g1*g2^3*Zeta[3])/36 + (48191*g1^2*g2^3*Zeta[3])/1620 + (15*g2^4*Zeta[3])/16 + (24727*g1*g2^4*Zeta[3])/1080 + (295*g2^5*Zeta[3])/32 + (3*g2^5*Zeta[3])/(16*g1) + (295*g2^6*Zeta[3])/(192*g1) - 
  (62*g1^5*Zeta[3]^2)/243 - (62*g1^4*g2*Zeta[3]^2)/27 - (187*g1^3*g2^2*Zeta[3]^2)/27 - (266*g1^2*g2^3*Zeta[3]^2)/27 - (15*g1*g2^4*Zeta[3]^2)/2 - 3*g2^5*Zeta[3]^2 - (g2^6*Zeta[3]^2)/(2*g1) - 
  (1628*g1^5*Zeta[5])/729 - (1628*g1^4*g2*Zeta[5])/81 - (6623*g1^3*g2^2*Zeta[5])/108 - (2405*g1^2*g2^3*Zeta[5])/27 - (2479*g1*g2^4*Zeta[5])/36 - (111*g2^5*Zeta[5])/4 - (37*g2^6*Zeta[5])/(8*g1));

RG[m2]=g2*(-1 + (5*g1)/3 - (37*g1^2)/4 + (7765*g1^3)/162 - (247385*g1^4)/972 + (9092683*g1^5)/6480 - (2*g1)/(3*g2) + (5*g1^2)/(9*g2) - (37*g1^3)/(18*g2) + (7765*g1^4)/(972*g2) - (49477*g1^5)/(1458*g2) + 
  (9092683*g1^6)/(58320*g2) + (5*g2)/6 - (251*g1*g2)/24 + (9199*g1^2*g2)/108 - (267737*g1^3*g2)/432 + (508665283*g1^4*g2)/116640 - (7*g2^2)/2 + (4243*g1*g2^2)/72 - (32003*g1^2*g2^2)/48 + 
  (250114079*g1^3*g2^2)/38880 + (477*g2^3)/32 - (589141*g1*g2^3)/1728 + (260283349*g1^2*g2^3)/51840 - (158849*g2^4)/2304 + (70540039*g1*g2^4)/34560 + (7915913*g2^5)/23040 + (44*g1^3*Pi^4)/405 - 
  (667*g1^4*Pi^4)/972 + (30583*g1^5*Pi^4)/12150 + (22*g1^4*Pi^4)/(1215*g2) - (667*g1^5*Pi^4)/(7290*g2) + (30583*g1^6*Pi^4)/(109350*g2) + (26*g1^2*g2*Pi^4)/135 - (8039*g1^3*g2*Pi^4)/4860 + 
  (281423*g1^4*g2*Pi^4)/36450 + (2*g1*g2^2*Pi^4)/15 - (95*g1^2*g2^2*Pi^4)/54 + (270437*g1^3*g2^2*Pi^4)/24300 + (g2^3*Pi^4)/30 - (643*g1*g2^3*Pi^4)/720 + (61289*g1^2*g2^3*Pi^4)/7200 - 
  (13*g2^4*Pi^4)/72 + (8263*g1*g2^4*Pi^4)/2400 + (113*g2^5*Pi^4)/192 - (775*g1^4*Pi^6)/5103 + (32672*g1^5*Pi^6)/25515 - (310*g1^5*Pi^6)/(15309*g2) + (32672*g1^6*Pi^6)/(229635*g2) - 
  (1870*g1^3*g2*Pi^6)/5103 + (200329*g1^4*g2*Pi^6)/51030 - (95*g1^2*g2^2*Pi^6)/243 + (146156*g1^3*g2^2*Pi^6)/25515 - (25*g1*g2^3*Pi^6)/126 + (12631*g1^2*g2^3*Pi^6)/2835 - (5*g2^4*Pi^6)/126 + 
  (5116*g1*g2^4*Pi^6)/2835 + (163*g2^5*Pi^6)/540 + (542569*g1^5*Pi^8)/2126250 + (542569*g1^6*Pi^8)/(19136250*g2) + (47449*g1^4*g2*Pi^8)/60750 + (26819*g1^3*g2^2*Pi^8)/23625 + 
  (138221*g1^2*g2^3*Pi^8)/157500 + (6189*g1*g2^4*Pi^8)/17500 + (2063*g2^5*Pi^8)/35000 - (4208*g1^5*Z35)/25 - (4208*g1^6*Z35)/(225*g2) - (2576*g1^4*g2*Z35)/5 - (3744*g1^3*g2^2*Z35)/5 - 
  (14472*g1^2*g2^3*Z35)/25 - (5832*g1*g2^4*Z35)/25 - (972*g2^5*Z35)/25 + (136*g1^3*Zeta[3])/27 - (6635*g1^4*Zeta[3])/54 + (562321*g1^5*Zeta[3])/405 + (68*g1^4*Zeta[3])/(81*g2) - 
  (1327*g1^5*Zeta[3])/(81*g2) + (562321*g1^6*Zeta[3])/(3645*g2) + (26*g1^2*g2*Zeta[3])/3 - (47327*g1^3*g2*Zeta[3])/162 + (1716683*g1^4*g2*Zeta[3])/405 + (19*g1*g2^2*Zeta[3])/3 - 
  (627*g1^2*g2^2*Zeta[3])/2 + (1680331*g1^3*g2^2*Zeta[3])/270 + (3*g2^3*Zeta[3])/2 - (959*g1*g2^3*Zeta[3])/6 + (1312903*g1^2*g2^3*Zeta[3])/270 - (1519*g2^4*Zeta[3])/48 + 
  (1418687*g1*g2^4*Zeta[3])/720 + (472891*g2^5*Zeta[3])/1440 + (5512*g1^5*Pi^4*Zeta[3])/2025 + (5512*g1^6*Pi^4*Zeta[3])/(18225*g2) + (50006*g1^4*g2*Pi^4*Zeta[3])/6075 + 
  (7984*g1^3*g2^2*Pi^4*Zeta[3])/675 + (2038*g1^2*g2^3*Pi^4*Zeta[3])/225 + (181*g1*g2^4*Pi^4*Zeta[3])/50 + (3*g2^5*Pi^4*Zeta[3])/5 + (970*g1^4*Zeta[3]^2)/27 + (53344*g1^5*Zeta[3]^2)/135 + 
  (388*g1^5*Zeta[3]^2)/(81*g2) + (53344*g1^6*Zeta[3]^2)/(1215*g2) + (2308*g1^3*g2*Zeta[3]^2)/27 + (32321*g1^4*g2*Zeta[3]^2)/27 + (806*g1^2*g2^2*Zeta[3]^2)/9 + (232714*g1^3*g2^2*Zeta[3]^2)/135 + 
  45*g1*g2^3*Zeta[3]^2 + 1327*g1^2*g2^3*Zeta[3]^2 + 9*g2^4*Zeta[3]^2 + (1603*g1*g2^4*Zeta[3]^2)/3 + (446*g2^5*Zeta[3]^2)/5 - (40*g1^4*Zeta[5])/9 + (37652*g1^5*Zeta[5])/81 - 
  (16*g1^5*Zeta[5])/(27*g2) + (37652*g1^6*Zeta[5])/(729*g2) - (310*g1^3*g2*Zeta[5])/27 + (1143833*g1^4*g2*Zeta[5])/810 - (118*g1^2*g2^2*Zeta[5])/9 + (273689*g1^3*g2^2*Zeta[5])/135 - 
  (19*g1*g2^3*Zeta[5])/3 + (70262*g1^2*g2^3*Zeta[5])/45 - g2^4*Zeta[5] + (6209*g1*g2^4*Zeta[5])/10 + (4019*g2^5*Zeta[5])/40 - (11488*g1^5*Zeta[3]*Zeta[5])/9 - (11488*g1^6*Zeta[3]*Zeta[5])/(81*g2) - 
  (34936*g1^4*g2*Zeta[3]*Zeta[5])/9 - (16784*g1^3*g2^2*Zeta[3]*Zeta[5])/3 - 4300*g1^2*g2^3*Zeta[3]*Zeta[5] - 1728*g1*g2^4*Zeta[3]*Zeta[5] - 288*g2^5*Zeta[3]*Zeta[5] - (135677*g1^5*Zeta[7])/135 - 
  (135677*g1^6*Zeta[7])/(1215*g2) - (4956361*g1^4*g2*Zeta[7])/1620 - (597154*g1^3*g2^2*Zeta[7])/135 - (41033*g1^2*g2^3*Zeta[7])/12 - (41447*g1*g2^4*Zeta[7])/30 - (4629*g2^5*Zeta[7])/20);



